UV and X-Ray Variability of the Narrow-Line Seyfert 1 Galaxy Ark 564

We analyse eight XMM-Newton observations of the bright Narrow-Line Seyfert 1 galaxy Arakelian 564 (Ark 564). These observations, separated by ~6 days, allow us to look for correlations between the simultaneous UV emission (from the Optical Monitor) with not only the X-ray flux but also with the different X-ray spectral parameters. The X-ray spectra from all the observations are found to be adequately fitted by a double Comptonization model where the soft excess and the hard X-ray power law are represented by thermal Comptonization in a low temperature plasma and hot corona, respectively. Apart from the fluxes of each component, the hard X-ray power law index is found to be variable. These results suggest that the variability is associated with changes in the geometry of the inner region. The UV emission is found to be variable and well correlated with the high energy index while the correlations with the fluxes of each component are found to be weaker. Using viscous time-scale arguments we rule out the possibility that the UV variation is due to fluctuating accretion rate in the outer disc. If the UV variation is driven by X-ray reprocessing, then our results indicate that the strength of the X-ray reprocessing depends more on the geometry of the X-ray producing inner region rather than on the X-ray luminosity alone.

==> filt_red_blue.py <==
#!/usr/bin/python
import os
import sys
def main():
    """
        read in latex file in red blue line 
        filtout strikeout words, delete \add, delete \aq{bla...}.
        Revised at 2011.6.15 by LXH:
           filtout '\add{' and '}' in \add{ blabla...}
    """
    if len( sys.argv ) > 1:
       filename = sys.argv[1]
    else:
       filename = raw_input("Please input original tex file name: ")
    objname = os.path.basename(filename)
## 1. read in latex file
    f1 = open(objname,"r")
    #allLinesf1 = f1.readlines()
    linestring = open(objname, 'r').read()
    f1.close()

    f2 = open("filted_" + objname,"w")
    #temp = open("temp.tex","w")

## 2. filtout \del{} or \de{}


    while ((linestring.find("\\del{") >= 0) | (linestring.find("\\de{") >= 0)):
        m = linestring.find("\\del{")
        n = linestring.find("\\de{")
        
        if ((m >=0) & ((m < n) | (n < 0))):
           ii = linestring.find("\\del{")
        if ((n >=0) & ((n < m) | (m < 0))):
           ii = linestring.find("\\de{")

        newlinestring = linestring[:ii]
        leftstring = linestring[ii:]
        
        pos = leftstring.find("}")
        delstr = leftstring[:pos+1]
        leftstring = leftstring[pos+1:]
        while (delstr.count("{") > delstr.count("}")):
           pos = leftstring.find("}")
           delstr = delstr + leftstring[:pos+1]
           leftstring = leftstring[pos+1:]

        linestring = newlinestring + leftstring
        #print "haha",leftstring
 
    # get rid of "\aq{}"

    while (linestring.find("\\aq{") >= 0):
        ii = linestring.find("\\aq{")

        newlinestring = linestring[:ii]
        leftstring = linestring[ii:]
        
        pos = leftstring.find("}")
        delstr = leftstring[:pos+1]
        leftstring = leftstring[pos+1:]
        while (delstr.count("{") > delstr.count("}")):
           pos = leftstring.find("}")
           delstr = delstr + leftstring[:pos+1]
           leftstring = leftstring[pos+1:]

        linestring = newlinestring + leftstring
    
## 4. filtout \add{ } or \ad{}

#    linestring = linestring.replace("\\add","")
#    linestring = linestring.replace("\\ad","")

    while ((linestring.find("\\add{") >= 0) | (linestring.find("\\ad{") >= 0)):
        m = linestring.find("\\add{")
        n = linestring.find("\\ad{")
        
        if ((m >=0) & ((m < n) | (n < 0))):
           ii = linestring.find("\\add{")
           adlen = len("\\add{")
        if ((n >=0) & ((n < m) | (m < 0))):
           ii = linestring.find("\\ad{")
           adlen = len("\\ad{")

        newlinestring = linestring[:ii]
        leftstring = linestring[ii:]
        
        pos = leftstring.find("}")
        addstr = leftstring[:pos+1]
        leftstring = leftstring[pos+1:]
        while (addstr.count("{") > addstr.count("}")):
           pos = leftstring.find("}")
           addstr = addstr + leftstring[:pos+1]
           leftstring = leftstring[pos+1:]

        leftstring = addstr[adlen:(len(addstr)-1)] + leftstring

        linestring = newlinestring + leftstring
        #print "haha",addstr, addstr[adlen:(len(addstr)-1)]

## 5. write out to another latex file
        
    f2.write(linestring)
    f2.close()
    print "The filted tex was written to: ","filted_" + objname

if __name__=="__main__":
    main()


